The Missing Piece in Complex Analytics: Low Latency, Scalable Model Management and Serving with Velox

To support complex data-intensive applications such as personalized recommendations, targeted advertising, and intelligent services, the data management community has focused heavily on the design of systems to support training complex models on large datasets. Unfortunately, the design of these systems largely ignores a critical component of the overall analytics process: the deployment and serving of models at scale. In this work, we present Velox, a new component of the Berkeley Data Analytics Stack. Velox is a data management system for facilitating the next steps in real-world, large-scale analytics pipelines: online model management, maintenance, and serving. Velox provides end-user applications and services with a low-latency, intuitive interface to models, transforming the raw statistical models currently trained using existing offline large-scale compute frameworks into full-blown, end-to-end data products capable of recommending products, targeting advertisements, and personalizing web content. To provide up-to-date results for these complex models, Velox also facilitates lightweight online model maintenance and selection (i.e., dynamic weighting). In this paper, we describe the challenges and architectural considerations required to achieve this functionality, including the abilities to span online and offline systems, to adaptively adjust model materialization strategies, and to exploit inherent statistical properties such as model error tolerance, all while operating at "Big Data" scale.

==> data/plot_model_quality.py <==
#!/usr/bin/env python

import numpy as np
import matplotlib.pyplot as plt

def plot_bars():
    sys_order = ('Without\nRetraining', 'Incremental\nRetraining', 'Full\nRetraining')

    ys = np.array((0.8932120268394945, 0.8790491022066474, 0.8725355175378195))
    a = np.array((1.042, 0.8043, 0.8042))
    ys1 = (1. - ys/max(ys))*100.0
    a1 = (1. - a/max(a))*100.0

    print ys1
    print a1
    xs = np.arange(len(ys))
    # err = np.array(stdev)
    width = 0.4
    offset = 0.1
    rotate_ticklabels=False
    color='0.75'
    size=(8,4.5)


    fig, ax = plt.subplots()
    rects = ax.bar(xs + offset, ys, width*2, color=color, ecolor='k')
    ax.set_xticks(xs + width + offset)
    ax.set_xticklabels(sys_order)
    if rotate_ticklabels:
      ax.set_xticklabels(sys_order, rotation=45, ha='right')
    ax.set_ylabel("RMSE")
    ymin, ymax = ax.get_ylim()
    ax.set_ylim((0, ymax))
    if size:
      fig.set_size_inches(size)
    for item in ([ax.title, ax.xaxis.label, ax.yaxis.label] +
          ax.get_xticklabels() + ax.get_yticklabels()):
      item.set_fontsize(12)
    plt.savefig('model-quality.pdf')

if __name__ == '__main__':
    # font = {'family' : 'normal',
    #         # 'weight' : 'bold',
    #         'size'   : 12}
    #
    # matplotlib.rc('font', **font)
    plot_bars()

    # Baseline error: 0.8932120268394945
# Extended error: 0.8790491022066474
# Extended Batch error: 0.8725355175378195



==> data/plot_prediction_latencies.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import math


def parse_results_single_file(results_file):
    with open(results_file) as f:
        results = json.load(f)
        return parse_json(results)

def parse_json(results):
    mean_key = u'mean'
    stddev_key = u'stddev'
    num_sets = len(results.keys())
    means = np.zeros(num_sets)
    xs = np.zeros(num_sets)
    stddevs = np.zeros(num_sets)
    
    for (i, set_size) in zip(xrange(num_sets), sorted(list(results.keys()), key=lambda s: int(s))):
        xs[i] = int(set_size)
        means[i] = results[set_size][mean_key]
        stddevs[i] = results[set_size][stddev_key]
    return (xs, means, stddevs)


def parse_results_all_in_one(results_file):
    all_results = {}
    with open(results_file) as f:
        for line in f:
            index = line.find(",")
            model_size = line[:index]
            results = json.loads(line[index+1:])
            all_results[model_size] = parse_json(results)
    return all_results
            



if __name__=='__main__':
    # results_file = sys.argv[1]
    # parse_results(results_file)

    lw = 0.5
    matplotlib.rcParams['ps.useafm'] = True
    matplotlib.rcParams['pdf.use14corefonts'] = True
    # matplotlib.rcParams['text.usetex'] = True
    matplotlib.rcParams['figure.figsize'] = 6, 3
    matplotlib.rcParams['lines.linewidth'] = lw
    matplotlib.rcParams['axes.linewidth'] = lw   
    matplotlib.rcParams['lines.markeredgewidth'] = lw
    matplotlib.rcParams['font.size'] = 11
    matplotlib.rcParams['legend.fontsize'] = 11
    matplotlib.rcParams['font.weight'] = 'normal'

    # font = {'size'   : 12}

    # matplotlib.rc('font', **font)

    fig, ax = plt.subplots()

    # fifty_xs, fifty_means, fifty_stdevs = parse_results('50factors_base_itemset_test_output.txt')
    # ax.errorbar(fifty_xs, fifty_means, yerr=fifty_stdevs, label="50")
    # hundred_xs, hundred_means, hundred_stdevs = parse_results('100factors_base_itemset_test_output.txt')
    # ax.errorbar(hundred_xs, hundred_means, yerr=hundred_stdevs, label="100")
    # hundred_fifty_xs, hundred_fifty_means, hundred_fifty_stdevs = parse_results('150factors_base_itemset_test_output.txt')
    # ax.errorbar(hundred_fifty_xs, hundred_fifty_means, yerr=hundred_fifty_stdevs, label="150")
    predict_results = parse_results_all_in_one('prediction-lat-vs-model-size.csv')

    denom = math.sqrt(10000.0)
    # errors = [x / denom for x in stddevs]
    # errors = np.array(stddevs) / denom * 1.96
    ms=7

    markers = ['ko-', 'ks-', 'k^-', 'kv-']
    for i, m_size in zip(range(10), predict_results.keys()):
        res = predict_results[m_size]
        errors = np.array(res[2]) / denom * 1.96
        ax.errorbar(res[0], res[1], ms=5, label="%s factors" % m_size, fmt=markers[i])
                # marker=markers[i])



    premat_xs, premat_means, premat_stdevs = parse_results_single_file('premat-base-itemset-latency.json')
    premat_errors = np.array(premat_stdevs) / denom * 1.96
    ax.errorbar(premat_xs, premat_means, ms=ms, label="cache", fmt='kv-')
    handles, labels = ax.get_legend_handles_labels()


    # or sort them by labels
    # import operator
    # hl = sorted(zip(handles, labels),
    #             key=operator.itemgetter(1))
    # handles2, labels2 = zip(*hl)

    # ax.legend(handles2, labels2, loc=2)

    ax.legend(loc=2)
    # ax.set_title("Prediction Time 10000 Trials on ML-10M Dataset")
    ax.set_ylabel("Average prediction latency (s)")
    ax.set_xlabel("Number of items")
    ax.set_xlim([0, 1005])
    ax.set_ylim(ymin=0)

    for item in ([ax.title, ax.xaxis.label, ax.yaxis.label] +
               ax.get_xticklabels() + ax.get_yticklabels()):
        item.set_fontsize(11)

    # ax.set_yscale('log')
    # ax.set_xscale('log')

    # fig.set_size_inches((7, 4.5))
    plt.tight_layout()
    plt.savefig("prediction_latency_results.pdf")


==> data/plot_update_latencies.py <==
#!/usr/bin/env python

import sys
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import json
import math


mean_key = u'mean'
stddev_key = u'stddev'

# def parse_results_single_file(results_file):
#     with open(results_file) as f:
#         results = json.load(f)
#         return parse_json(results)
#
# def parse_json(results):
#     mean_key = u'mean'
#     stddev_key = u'stddev'
#     num_sets = len(results.keys())
#     means = np.zeros(num_sets)
#     xs = np.zeros(num_sets)
#     stddevs = np.zeros(num_sets)
#     
#     for (i, set_size) in zip(xrange(num_sets), sorted(list(results.keys()), key=lambda s: int(s))):
#         xs[i] = int(set_size)
#         means[i] = results[set_size][mean_key]
#         stddevs[i] = results[set_size][stddev_key]
#     return (xs, means, stddevs)
#

def parse_results_all_in_one(results_file):
    model_sizes = []
    means = []
    stddevs = []
    with open(results_file) as f:
        for line in f:
            index = line.find(",")
            model_size = line[:index]
            results = json.loads(line[index+1:])
            model_sizes.append(model_size)
            means.append(results[mean_key])
            stddevs.append(results[stddev_key])
    return (model_sizes, means, stddevs)
            



if __name__=='__main__':
    # results_file = sys.argv[1]
    # parse_results(results_file)


    # font = {'size'   : 12}
    #
    # matplotlib.rc('font', **font)

    matplotlib.rcParams['ps.useafm'] = True
    matplotlib.rcParams['pdf.use14corefonts'] = True
    # matplotlib.rcParams['text.usetex'] = True
    matplotlib.rcParams['figure.figsize'] = 6.0, 2.8
    matplotlib.rcParams['legend.fontsize'] = 11
    # matplotlib.rcParams['lines.linewidth'] = lw
    # matplotlib.rcParams['axes.linewidth'] = lw   
    # matplotlib.rcParams['lines.markeredgewidth'] = lw
    matplotlib.rcParams['font.size'] = 11
    matplotlib.rcParams['font.weight'] = 'normal'

    fig, ax = plt.subplots()

    # fifty_xs, fifty_means, fifty_stdevs = parse_results('50factors_base_itemset_test_output.txt')
    # ax.errorbar(fifty_xs, fifty_means, yerr=fifty_stdevs, label="50")
    # hundred_xs, hundred_means, hundred_stdevs = parse_results('100factors_base_itemset_test_output.txt')
    # ax.errorbar(hundred_xs, hundred_means, yerr=hundred_stdevs, label="100")
    # hundred_fifty_xs, hundred_fifty_means, hundred_fifty_stdevs = parse_results('150factors_base_itemset_test_output.txt')
    # ax.errorbar(hundred_fifty_xs, hundred_fifty_means, yerr=hundred_fifty_stdevs, label="150")
    data_file = 'update-latency-results-5000trials.csv'
    model_sizes, means, stddevs = parse_results_all_in_one(data_file)
    denom = math.sqrt(5000.0)
    # errors = [x / denom for x in stddevs]
    errors = np.array(stddevs) / denom * 1.96

    ax.errorbar(model_sizes, means, yerr=errors, color='k')
    # ax.legend(loc=2)
    # ax.set_title("Online Update Latency 5000 Trials on ML-10M Dataset")
    ax.set_ylabel("Average Update Latency (s)")
    ax.set_xlabel("Model dimension")
    ax.set_xlim([0, 1005])

    for item in ([ax.title, ax.xaxis.label, ax.yaxis.label] +
               ax.get_xticklabels() + ax.get_yticklabels()):
        item.set_fontsize(11)
    # ax.set_yscale('log')
    # ax.set_xscale('log')

    # fig.set_size_inches((8, 5))
    plt.tight_layout()
    plt.savefig("online_update_latency_results.pdf")

